Almost all subgeneric third-order Chow decompositions are identifiable

For real and complex homogeneous cubic polyomials in $n+1$ variables, we prove that the Chow variety of products of linear forms is generically complex identifiable for all ranks up to the generic rank minus two. By integrating fundamental results of [Oeding, Hyperdeterminants of polynomials, Adv. Math., 2012], [Casarotti and Mella, From non defectivity to identifiability, J. Eur. Math. Soc., 2021], and [Torrance and Vannieuwenhoven, All secant varieties of the Chow variety are nondefective for cubics and quaternary forms, Trans. Amer. Math. Soc., 2021] the proof is reduced to only those cases in up to $103$ variables. These remaining cases are proved using the Hessian criterion for tangential weak defectivity from [Chiantini, Ottaviani, and Vannieuwenhoven, An algorithm for generic and low-rank specific identifiability of complex tensors, SIAM J. Matrix Anal. Appl., 2014]. We also establish that the smooth loci of the real and complex Chow varieties are immersed minimal submanifolds in their usual ambient spaces.

==> anc/identifiability_Chow3_v2.cpp <==
/*
 * An implementation of Algorithm 1 from [1] for induction on dimension for cubics.
 *
 * Dependencies
 *   - Requires the Eigen library version 3.3.4, which can be obtained freely
 *     from http://eigen.tuxfamily.org/
 *   - Requires the FFLAS-FFPACK library version 2.2.2, which can be obtained
 *     freely from https://linbox-team.github.io/fflas-ffpack/
 *   - Requires the OpenMP library version 4.5, which is included in the GCC
 *     compiler version 7.4.
 *   - Requires an implementation of the BLAS interface, such as OpenBLAS 0.2.20.
 *
 * This code can be compiled with the following command that should work on an
 * up-to-date linux distribution:
 *   g++ -I/path-to-eigen -c -O3 -DNDEBUG identifiability_Chow3.cpp
 *   g++ -fopenmp identifiability_Chow3.o -o"IDF_Chow3" -lblas -lgivaro
 *
 * The executable accepts one input arguments, and is called as follows:
 *      ./IDF_Chow3 n
 * where n+1 is the number of variables.
 * 
 * [1] Torrance and Vannieuwenhoven, Chow-Veronese varieties are generically identifiable
 * for almost all subgeneric ranks in degree 3, 2020
 */

#define EIGEN_INITIALIZE_MATRICES_BY_ZERO

#include <eigen3/Eigen/Eigen>
#include <eigen3/Eigen/Dense>
#include <eigen3/Eigen/Sparse>
#include <eigen3/unsupported/Eigen/KroneckerProduct>
#include <fflas-ffpack/fflas-ffpack.h>
#include <vector>
#include <iostream>
#include <omp.h>
#include <chrono>

#define element_t double
#define vector_t Eigen::Matrix<element_t,Eigen::Dynamic,1>
#define matrix_t Eigen::Matrix<element_t,Eigen::Dynamic,Eigen::Dynamic,Eigen::RowMajor>
#define PRIME 20201


// Reduce a number to its canonical representation in Z_p.
inline element_t reduce(element_t a) {
	if(a < 0) { 
		while(a < 0) {
			a = round(a + PRIME); 
		}
	} else {
		a = round(a);
		a = fmod(a, PRIME);
	}
	return a;
}

// Compute the tensor product of two vectors a and b in Z_p.
template<class Mat1, class Mat2>
matrix_t kron(Mat1 const& a, Mat2 const& b) {
	matrix_t R( a.rows()*b.rows(), a.cols()*b.cols() );
	R = Eigen::kroneckerProduct(a, b);
	for(int j = 0; j < R.cols(); ++j) {
		for(int i = 0; i < R.rows(); ++i) {
			R(i) = reduce( R(i,j) );
		}
	}
	return R;
}

// Computer inner product between vectors.
template<class Vec1, class Vec2>
element_t inproduct(Vec1 const& v, Vec2 const& w) {
	element_t res = 0;
	for(int ii = 0; ii < v.size(); ++ii) {
		res = reduce(res + v[ii]*w[ii]);
	}
	return res;
}


// Computes the linear index of a given multilinear index 0 <= i,j,k < n
inline const int lidx(
		int const& i, int const& j, int const& k, int const& n
) {
	return n*n*k + n*j + i;
}

// Construct the symmetric product of the vectors a, b, and c.
vector_t compressed_rank_one(
		vector_t const& a, vector_t const& b, vector_t const& c
) {
	const int n = a.size()-1;
	int N = (n+3)*(n+2)*(n+1) / 6;
	vector_t z(N);
	z.fill(0);
	vector_t v( kron(a, kron(b,c)).col(0) );

	int idx = 0;
	for(int i = 0; i < n+1; ++i) {
		for(int j = i; j < n+1; ++j) {
			for(int k = j; k < n+1; ++k) {
				z[idx] += v(lidx(i,j,k,n+1));
				v[lidx(i,j,k,n+1)] = 0;
				z[idx] += v(lidx(i,k,j,n+1));
				v[lidx(i,k,j,n+1)] = 0;
				z[idx] += v(lidx(j,i,k,n+1));
				v[lidx(j,i,k,n+1)] = 0;
				z[idx] += v(lidx(j,k,i,n+1));
				v[lidx(j,k,i,n+1)] = 0;
				z[idx] += v(lidx(k,i,j,n+1));
				v[lidx(k,i,j,n+1)] = 0;
				z[idx] += v[lidx(k,j,i,n+1)];
				v[lidx(k,j,i,n+1)] = 0;

				z[idx] = reduce( z[idx] );
				++idx;
			}
		}
	}
	return z;
}


// Compute the rank of A over the finite field Z_p.
template <class Vector>
int fflas_gaussian_elimination( matrix_t& A, Vector& piv) {
	Givaro::ModularBalanced<element_t> Field(PRIME);
	element_t* ptrA = A.data();
	const int m = A.rows();
	const int n = A.cols();
	Eigen::Matrix<size_t,Eigen::Dynamic,1> R(m);
	size_t* ptrR = R.data();
	size_t* ptrPiv = piv.data();
	FFPACK::ReducedRowEchelonForm(Field, m, n, ptrA, A.outerStride(), ptrR, ptrPiv, false );

	int rank = 1;
	for(int i = 0; i < n; ++i) { 
		rank += (int) (piv[i] > 0);
	}
	
	return rank;
}


// Verifies the Hessian criterion
int hessianCriterionChow3(int const& n) {

	const int dimC = 3*n + 1;
	const int N = ((n+3)*(n+2)*(n+1)) / 6;
	const int pts = (int) ceil( (1.0*N) / dimC ) - 1;
	const int expRank = dimC * pts;
	const int trials = 1;

	vector_t K(n+1);
	vector_t L(n+1);
	vector_t M(n+1);

	// Compute tangent space at random points.
	auto rc_start = std::chrono::system_clock::now();

		matrix_t T( expRank, N );
		T.fill(0);
		int nnc = 0;
		for(int i = 0; i < pts; ++i) {
			vector_t k(n+1);
			vector_t l(n+1);
			vector_t m(n+1);
			for(int ii=0; ii<n+1; ++ii) {
				k[ii] = reduce( 1.0*rand() );
				l[ii] = reduce( 1.0*rand() );
				m[ii] = reduce( 1.0*rand() );
			}
			std::cout << "k_" << i << " = [" << k.transpose() << "]" << std::endl;
			std::cout << "l_" << i << " = [" << l.transpose() << "]" << std::endl;
			std::cout << "m_" << i << " = [" << m.transpose() << "]" << std::endl;
			if(i == 0) {			
				K = k;
				L = l;			
				M = m;
			}
			#pragma omp parallel for
			for(int kk = 0; kk < n; ++kk) {
				vector_t ek( n+1 );
				ek.fill(0);
				ek[kk] = 1;
				T.row( nnc + 3*kk + 0 ) = compressed_rank_one(k,l,ek);
				T.row( nnc + 3*kk + 1 ) = compressed_rank_one(k,m,ek);
				T.row( nnc + 3*kk + 2 ) = compressed_rank_one(l,m,ek);
			}
			{
			vector_t ek( n+1 );
			ek.fill(0);
			ek[n] = 1;
			T.row( nnc + 3*n + 0 ) = compressed_rank_one(k,l,ek);
			}
			nnc += (3*n+1);
		}

	auto rc_end = std::chrono::system_clock::now();
	auto rc_time = std::chrono::duration_cast<std::chrono::milliseconds>(rc_end - rc_start);
	std::cout << "Constructed T in " << rc_time.count()/1000.0 << "s." << std::endl;

	if( T(0,0) == 0 ) { 
		throw 0; 
	}

#ifndef NDEBUG
	matrix_t copyT = T;
#endif

	// Reduce to row echelon form.	
        auto rk_start = std::chrono::system_clock::now();

		Eigen::Matrix<size_t,Eigen::Dynamic,1> piv(T.cols());
		piv.fill(0);
		int rank = fflas_gaussian_elimination(T, piv);

	auto rk_end = std::chrono::system_clock::now();
	auto rk_time = std::chrono::duration_cast<std::chrono::milliseconds>(rk_end - rk_start);

	std::cout << "Computed the rank of the " << T.rows() << " x " << T.cols()
			<< " matrix T over F_" << PRIME << " in "
			<< rk_time.count()/1000.0 << "s." <<std::endl;

	std::cout << "Found " << rank << " vs. " << expRank << " expected." << std::endl;
	if(rank != expRank) {
		throw 0;
	}


        // Compute random vector in normal space. 
	auto ns_start = std::chrono::system_clock::now();

		matrix_t NV( N, trials );

		for(int ii = 0; ii < trials; ++ii) {
			// Generate random values for free variables.
			int dimKernel = N - expRank;
			vector_t f(dimKernel);
			for(int ii = 0; ii < dimKernel; ++ii) {
				f[ii] = reduce( rand() );
			}
			std::cout << "f_" << ii << " = [" << f.transpose() << "]" << std::endl;

			// Solve for dependent variables.
			vector_t s( expRank );
			s.fill(0);
			for(int ii = 0; ii < expRank; ++ii) {
				for(int kk = 0; kk < dimKernel; kk++) {
					s[ii] = reduce( s[ii] + (f[kk] * T(ii,N-dimKernel+kk)) );
				}
				s[ii] = PRIME - s[ii];
			}

			// Construct vector in null space.
			vector_t nv( N );
			nv.bottomRows(dimKernel) = f;
			nv.topRows(expRank) = s;
			for(int ii = 0; ii < N; ++ii) {
				if( (piv[ii] > 0) && (piv[ii] != ii) ) {
					std::swap( nv[ii], nv[piv[ii]] ); 
				}
			}

		#ifndef NDEBUG
			bool inKernel = true;
			vector_t x( expRank );
			x.fill(0);
			for(int ii = 0; inKernel && (ii < expRank); ++ii) {
				for(int jj = 0; jj < N; jj++) {
				        x[ii] = reduce( x[ii] + (nv[jj] * (PRIME + copyT(ii,jj))) );
				}
				inKernel = (x[ii] == 0);
			}
			if(!inKernel) { throw "not in kernel"; }
		#endif

			NV.col(ii) = nv;
		}

	auto ns_end = std::chrono::system_clock::now();
        auto ns_time = std::chrono::duration_cast<std::chrono::milliseconds>(ns_end - ns_start);
	std::cout << "Constructed an element from the null space in " << ns_time.count()/1000.0 << "s." << std::endl;



	// Compute second fundamental form in random normal direction.
	auto sff_start = std::chrono::system_clock::now();

		matrix_t SH(trials*3*(n+1), 3*(n+1));
		for(int kk = 0; kk < trials; ++kk) {
			matrix_t SFF(3*(n+1), 3*(n+1));
			SFF.fill(0);
			for(int ii = 0; ii < n+1; ++ii) {
				vector_t ei( n+1 );
				ei.fill(0);
				ei[ii] = 1;
				for(int jj = 0; jj <= n; ++jj) {
					vector_t ej( n+1 );
					ej.fill(0);
					ej[jj] = 1;

					vector_t x = compressed_rank_one(ei,ej,M) ;
					SFF(0*(n+1) + ii, 1*(n+1) + jj) = inproduct(x, NV.col(kk));

					x = compressed_rank_one(ei,ej,L);
					SFF(0*(n+1) + ii, 2*(n+1) + jj) = inproduct(x, NV.col(kk));
					
					x = compressed_rank_one(ei,ej,K);
					SFF(1*(n+1) + ii, 2*(n+1) + jj) = inproduct(x, NV.col(kk));
				}
			}
			SH.block( kk*3*(n+1), 0, 3*(n+1), 3*(n+1) ) = SFF + SFF.transpose();
		}

	auto sff_end = std::chrono::system_clock::now();
        auto sff_time = std::chrono::duration_cast<std::chrono::milliseconds>(sff_end - sff_start);
	std::cout << "Constructed second fundamental form at k_0 l_0 m_0 in " << sff_time.count()/1000.0 << "s." << std::endl;


	// Compute the rank of the SFF.
        auto rk2_start = std::chrono::system_clock::now();

		int sffRank = fflas_gaussian_elimination(SH, piv);

	auto rk2_end = std::chrono::system_clock::now();
	auto rk2_time = std::chrono::duration_cast<std::chrono::milliseconds>(rk2_end - rk2_start);

	std::cout << "Computed the rank of the " << SH.rows() << " x " << SH.cols()
			<< " second fundamental form at k_0 l_0 m_0 over F_" << PRIME << " in "
			<< rk2_time.count()/1000.0 << "s." <<std::endl;

	std::cout << "Found " << sffRank << " vs. " << (dimC-1) << " expected." << std::endl;
	std::cout << n << "-nTWD is ";
	if(sffRank == dimC - 1) { 
		std::cout << "TRUE";
	} else {
		std::cout << "FALSE";
	}
	std::cout << std::endl;

	return rank;
}

int main(int argc, char* args[]) {
	auto seed = int(time(0));
	srand( seed );
	std::cout << "Using random seed: " << seed << std::endl;

	int n = atoi(args[1]);

	// Construct tangent space matrix.
	auto ts_start = std::chrono::system_clock::now();
	hessianCriterionChow3(n);
	auto ts_end = std::chrono::system_clock::now();
	auto time = std::chrono::duration_cast<std::chrono::milliseconds>(ts_end - ts_start);
	std::cout << "Total computation took " << time.count()/1000.0 << "s." << std::endl;

	return 0;
}

